Velocity Fields in the Solar Photosphere

Large-scale velocity fields in the solar photosphere remain a mystery in spite of many years of intensive studies. In this thesis, the new method of the measurements of the solar photospheric flow fields is proposed. It is based on local correlation tracking algorithm applied to full-disc dopplergrams obtained by Michelson Doppler Images (MDI) on-board the Solar and Heliospheric Observatory (SoHO). The method is tuned and tested on synthetic data, it is shown that the method is capable of measuring of horizontal velocity fields with an accuracy of 15 \mps. It is also shown that the method provides the measurements comparable with time-distance local helioseismology. The method is applied to real data sets. It reproduces well known properties of solar photospheric velocity fields. Moreover, the case studies show an evidence about the influence of the changes in the flow field topology on the stability of the eruptive filament and support the theory of the dynamical disconnection of bipolar sunspots from their magnetic roots. The method has a great perspective in the future use. The meridional flux transportation speed is also studied and it is shown that the direct measurement may differ from time-distance local helioseimology in the areas occupied by the strong magnetic field. This result has an impact to the flux transport dynamo models, which use the meridional speed as the essential observational input parameter.

==> split_colour.sh <==
#!/bin/bash

infile='disertace.ps'
colourlist='colourpages.list'
colourfile='disertace_colour.ps'
blackfile='disertace_bw.ps'
npages=99
shift=19
cpages=''
cat $colourlist |
(while read LINE; do
    LINE=`expr $LINE + 8`
    cpages="$cpages,$LINE"
#     echo ${pages#,}
done
echo ${cpages#,}
psselect -p${cpages#,} $infile $colourfile
)

bwpages=''
for i in `seq 1 $npages`
do
  str='^'`expr $i - 8`'$'
#   grep $str $colourlist
  if grep -q $str $colourlist 
  then
    echo -n '.'
  else
    bwpages="$bwpages,$i"
  fi
done
echo ${bwpages#,}
psselect -p${bwpages#,} $infile $blackfile
